Tables, bounds and graphics of short linear codes with covering radius 3 and codimension 4 and 5

The length function $\ell_q(r,R)$ is the smallest length of a $q$-ary linear code of codimension (redundancy) $r$ and covering radius $R$. The $d$-length function $\ell_q(r,R,d)$ is the smallest length of a $q$-ary linear code with codimension $r$, covering radius $R$, and minimum distance $d$. By computer search in wide regions of $q$, we obtained following short codes of covering radius $R=3$: $[n,n-4,5]_q3$ quasi-perfect MDS codes, $[n,n-5,5]_q3$ quasi-perfect Almost MDS codes, and $[n,n-5,3]_q3$ codes. In computer search, we use the step-by-step leximatrix and inverse leximatrix algorithms to obtain parity check matrices of codes. The new codes imply the following new upper bounds (called lexi-bounds) on the length and $d$-length functions: $$\ell_q(4,3)\le\ell_q(4,3,5)<2.8\sqrt[3]{\ln q}\cdot q^{(4-3)/3}=2.8\sqrt[3]{\ln q}\cdot\sqrt[3]{q}=2.8\sqrt[3]{q\ln q}~\text{for}~11\le q\le7057;$$ $$\ell_q(5,3)\le\ell_q(5,3,5)<3\sqrt[3]{\ln q}\cdot q^{(5-3)/3}=3\sqrt[3]{\ln q}\cdot\sqrt[3]{q^2}=3\sqrt[3]{q^2\ln q}~~\text{ for }~37\le q\le839.$$ Moreover, we improve the lexi-bounds, applying randomized greedy algorithms, and show that $$\ell_q(4,3)\le \ell_q(4,3,5)< 2.61\sqrt[3]{q\ln q}~\text{ if }~13\le q\le4373;$$ $$\ell_q(4,3)\le \ell_q(4,3,5)< 2.65\sqrt[3]{q\ln q}~\text{ if }~4373<q\le7057;$$ $$\ell_q(5,3)<2.785\sqrt[3]{q^2\ln q}~\text{ if }~11\le q\le401;$$ $$\ell_q(5,3)\le\ell_q(5,3,5)<2.884\sqrt[3]{q^2\ln q}~\text{ if }~401<q\le839.$$ The codes, obtained in this paper by leximatrix and inverse leximatrix algorithms, provide new upper bounds (called density lexi-bounds) on the smallest covering density $\mu_q(r,R)$ of a $q$-ary linear code of codimension $r$ and covering radius $R$: $$\mu_q(4,3)<3.3\cdot\ln q~~\text{ for }~11\le q\le7057;$$ $$\mu_q(5,3)<4.2\cdot\ln q~~\text{ for }~37\le q\le839.$$

==> anc/dataTable1.csv <==
Table 1.  Lengths n^L_q(4,3) of the [n^L_q(4,3),n^L_q(4,3)-4,5]_q3 leximatrix 
quasi-perfect MDS codes, 2 <= q <= 7757 
  
2, 5,  3, 5,  4, 5,  5, 6,  7, 8,  8, 7   
9, 9,  11, 8,  13, 9,  16, 9,  17, 9,  19, 10   
23, 11,  25, 11,  27, 12,  29, 12,  31, 13,  32, 12   
37, 13,  41, 14,  43, 14,  47, 15,  49, 15,  53, 16   
59, 16,  61, 16,  64, 17,  67, 17,  71, 18,  73, 18   
79, 18,  81, 18,  83, 19,  89, 20,  97, 20,  101, 21   
103, 20,  107, 22,  109, 22,  113, 22,  121, 22,  125, 23   
127, 23,  128, 22,  131, 23,  137, 23,  139, 23,  149, 24   
151, 24,  157, 25,  163, 24,  167, 25,  169, 25,  173, 25   
179, 26,  181, 26,  191, 26,  193, 27,  197, 27,  199, 26   
211, 27,  223, 29,  227, 28,  229, 28,  233, 28,  239, 29   
241, 29,  243, 28,  251, 30,  256, 29,  257, 29,  263, 30   
269, 30,  271, 31,  277, 30,  281, 30,  283, 31,  289, 31   
293, 31,  307, 32,  311, 32,  313, 31,  317, 32,  331, 34   
337, 34,  343, 33,  347, 34,  349, 34,  353, 34,  359, 34   
361, 34,  367, 34,  373, 34,  379, 34,  383, 34,  389, 35   
397, 35,  401, 35,  409, 35,  419, 36,  421, 36,  431, 36   
433, 37,  439, 38,  443, 38,  449, 36,  457, 37,  461, 37   
463, 37,  467, 37,  479, 38,  487, 38,  491, 39,  499, 39   
503, 39,  509, 39,  512, 39,  521, 39,  523, 39,  529, 39   
541, 39,  547, 39,  557, 39,  563, 41,  569, 41,  571, 39   
577, 40,  587, 41,  593, 41,  599, 41,  601, 42,  607, 42   
613, 43,  617, 42,  619, 42,  625, 42,  631, 42,  641, 43   
643, 42,  647, 43,  653, 44,  659, 44,  661, 43,  673, 43   
677, 42,  683, 43,  691, 44,  701, 44,  709, 44,  719, 44   
727, 45,  729, 44,  733, 45,  739, 45,  743, 45,  751, 45   
757, 46,  761, 45,  769, 46,  773, 46,  787, 45,  797, 46   
809, 46,  811, 46,  821, 46,  823, 47,  827, 46,  829, 46   
839, 46,  841, 47,  853, 47,  857, 47,  859, 47,  863, 47   
877, 48,  881, 47,  883, 47,  887, 48,  907, 50,  911, 49   
919, 48,  929, 49,  937, 49,  941, 49,  947, 49,  953, 49   
961, 50,  967, 50,  971, 50,  977, 50,  983, 50,  991, 50   
997, 52,  1009, 51,  1013, 51,  1019, 51,  1021, 50,  1024, 52   
1031, 50,  1033, 51,  1039, 51,  1049, 52,  1051, 51,  1061, 51  
 
Table 1. Continue 1 
   
1063, 51,  1069, 52,  1087, 52,  1091, 51,  1093, 52,  1097, 52  
1103, 52,  1109, 52,  1117, 52,  1123, 52,  1129, 53,  1151, 53   
1153, 53,  1163, 53,  1171, 53,  1181, 53,  1187, 54,  1193, 53   
1201, 52,  1213, 54,  1217, 55,  1223, 55,  1229, 54,  1231, 56   
1237, 56,  1249, 55,  1259, 54,  1277, 55,  1279, 56,  1283, 56   
1289, 56,  1291, 55,  1297, 56,  1301, 56,  1303, 56,  1307, 56   
1319, 56,  1321, 56,  1327, 56,  1331, 55,  1361, 57,  1367, 57   
1369, 56,  1373, 56,  1381, 57,  1399, 57,  1409, 57,  1423, 58   
1427, 58,  1429, 58,  1433, 57,  1439, 57,  1447, 57,  1451, 59   
1453, 59,  1459, 57,  1471, 57,  1481, 59,  1483, 59,  1487, 59   
1489, 59,  1493, 58,  1499, 58,  1511, 59,  1523, 58,  1531, 60   
1543, 59,  1549, 59,  1553, 59,  1559, 60,  1567, 60,  1571, 60   
1579, 59,  1583, 59,  1597, 59,  1601, 59,  1607, 60,  1609, 60   
1613, 60,  1619, 60,  1621, 60,  1627, 60,  1637, 60,  1657, 60   
1663, 61,  1667, 61,  1669, 60,  1681, 62,  1693, 61,  1697, 62   
1699, 62,  1709, 61,  1721, 63,  1723, 62,  1733, 63,  1741, 62   
1747, 63,  1753, 62,  1759, 62,  1777, 62,  1783, 63,  1787, 63   
1789, 62,  1801, 62,  1811, 63,  1823, 62,  1831, 62,  1847, 63   
1849, 64,  1861, 63,  1867, 63,  1871, 63,  1873, 64,  1877, 63   
1879, 63,  1889, 63,  1901, 64,  1907, 64,  1913, 64,  1931, 65   
1933, 66,  1949, 64,  1951, 66,  1973, 66,  1979, 65,  1987, 64   
1993, 65,  1997, 66,  1999, 65,  2003, 67,  2011, 66,  2017, 64   
2027, 65,  2029, 66,  2039, 66,  2048, 66,  2053, 66,  2063, 66   
2069, 66,  2081, 65,  2083, 66,  2087, 67,  2089, 67,  2099, 66   
2111, 67,  2113, 66,  2129, 67,  2131, 67,  2137, 68,  2141, 67   
2143, 66,  2153, 67,  2161, 67,  2179, 66,  2187, 68,  2197, 68   
2203, 67,  2207, 68,  2209, 67,  2213, 68,  2221, 69,  2237, 68   
2239, 68,  2243, 69,  2251, 69,  2267, 68,  2269, 69,  2273, 69   
2281, 69,  2287, 69,  2293, 68,  2297, 67,  2309, 69,  2311, 69   
2333, 69,  2339, 71,  2341, 69,  2347, 70,  2351, 69,  2357, 69   
2371, 70,  2377, 69,  2381, 69,  2383, 71,  2389, 69,  2393, 70   
2399, 70,  2401, 70,  2411, 71,  2417, 69,  2423, 71,  2437, 71   
2441, 73,  2447, 71,  2459, 70,  2467, 71,  2473, 72,  2477, 71   
2503, 70,  2521, 70,  2531, 71,  2539, 72,  2543, 72,  2549, 71   
2551, 71,  2557, 71,  2579, 72,  2591, 71,  2593, 72,  2609, 71   
2617, 72,  2621, 72,  2633, 73,  2647, 72,  2657, 73,  2659, 73  
2663, 72,  2671, 72,  2677, 73,  2683, 73,  2687, 72,  2689, 72   
2693, 72,  2699, 72,  2707, 73,  2711, 73,  2713, 72,  2719, 73   
 
Table 1. Continue 2 
  
2729, 73,  2731, 74,  2741, 73,  2749, 73,  2753, 74,  2767, 73   
2777, 74,  2789, 74,  2791, 74,  2797, 73,  2801, 75,  2803, 74   
2809, 74,  2819, 74,  2833, 74,  2837, 75,  2843, 75,  2851, 75   
2857, 74,  2861, 74,  2879, 74,  2887, 76,  2897, 75,  2903, 74   
2909, 75,  2917, 75,  2927, 75,  2939, 76,  2953, 77,  2957, 76   
2963, 75,  2969, 75,  2971, 76,  2999, 76,  3001, 76,  3011, 75   
3019, 77,  3023, 76,  3037, 76,  3041, 75,  3049, 75,  3061, 76   
3067, 76,  3079, 78,  3083, 77,  3089, 76,  3109, 76,  3119, 77   
3121, 77,  3125, 78,  3137, 77,  3163, 78,  3167, 77,  3169, 77   
3181, 79,  3187, 77,  3191, 78,  3203, 77,  3209, 77,  3217, 78   
3221, 78,  3229, 77,  3251, 79,  3253, 78,  3257, 77,  3259, 78   
3271, 79,  3299, 79,  3301, 78,  3307, 78,  3313, 78,  3319, 79   
3323, 79,  3329, 80,  3331, 79,  3343, 78,  3347, 80,  3359, 78   
3361, 80,  3371, 79,  3373, 79,  3389, 80,  3391, 79,  3407, 80   
3413, 80,  3433, 80,  3449, 80,  3457, 80,  3461, 80,  3463, 80   
3467, 79,  3469, 80,  3481, 81,  3491, 80,  3499, 80,  3511, 80   
3517, 80,  3527, 80,  3529, 82,  3533, 80,  3539, 82,  3541, 80   
3547, 80,  3557, 82,  3559, 81,  3571, 81,  3581, 81,  3583, 80   
3593, 81,  3607, 83,  3613, 81,  3617, 81,  3623, 82,  3631, 81   
3637, 82,  3643, 82,  3659, 82,  3671, 83,  3673, 82,  3677, 82   
3691, 83,  3697, 83,  3701, 82,  3709, 83,  3719, 82,  3721, 82   
3727, 82,  3733, 82,  3739, 83,  3761, 82,  3767, 83,  3769, 83   
3779, 85,  3793, 83,  3797, 83,  3803, 82,  3821, 83,  3823, 82   
3833, 84,  3847, 83,  3851, 84,  3853, 82,  3863, 83,  3877, 84   
3881, 84,  3889, 83,  3907, 85,  3911, 84,  3917, 83,  3919, 83   
3923, 84,  3929, 84,  3931, 84,  3943, 84,  3947, 84,  3967, 84   
3989, 85,  4001, 85,  4003, 84,  4007, 85,  4013, 85,  4019, 86   
4021, 84,  4027, 84,  4049, 85,  4051, 86,  4057, 85,  4073, 85   
4079, 86,  4091, 85,  4093, 86,  4096, 86,  4099, 86,  4111, 86   
4127, 86,  4129, 86,  4133, 85,  4139, 86,  4153, 86,  4157, 86   
4159, 86,  4177, 87,  4201, 85,  4211, 87,  4217, 85,  4219, 87   
4229, 86,  4231, 87,  4241, 86,  4243, 86,  4253, 86,  4259, 88   
4261, 87,  4271, 86,  4273, 87,  4283, 87,  4289, 86,  4297, 87 
4327, 88,  4337, 88,  4339, 86,  4349, 89,  4357, 87,  4363, 87   
4373, 87,  4391, 87,  4397, 88,  4409, 88,  4421, 87,  4423, 90   
4441, 87,  4447, 88,  4451, 88,  4457, 87,  4463, 88,  4481, 87   
4483, 88,  4489, 89,  4493, 88,  4507, 89,  4513, 88,  4517, 88   
4519, 89,  4523, 89,  4547, 88,  4549, 90,  4561, 89,  4567, 89    
 
Table 1. Continue 3 
  
4583, 89,  4591, 89,  4597, 89,  4603, 90,  4621, 89,  4637, 89   
4639, 89,  4643, 90,  4649, 89,  4651, 89,  4657, 90,  4663, 90   
4673, 90,  4679, 92,  4691, 90,  4703, 89,  4721, 90,  4723, 90   
4729, 90,  4733, 90,  4751, 90,  4759, 90,  4783, 90,  4787, 89   
4789, 89,  4793, 89,  4799, 91,  4801, 92,  4813, 92,  4817, 89   
4831, 92,  4861, 91,  4871, 90,  4877, 92,  4889, 92,  4903, 91   
4909, 91,  4913, 91,  4919, 90,  4931, 91,  4933, 91,  4937, 90   
4943, 91,  4951, 91,  4957, 90,  4967, 91,  4969, 91,  4973, 91   
4987, 90,  4993, 92,  4999, 92,  5003, 92,  5009, 92,  5011, 93   
5021, 91,  5023, 92,  5039, 93,  5041, 91,  5051, 91,  5059, 92   
5077, 91,  5081, 92,  5087, 92,  5099, 94,  5101, 92,  5107, 93   
5113, 94,  5119, 91,  5147, 92,  5153, 93,  5167, 94,  5171, 93   
5179, 93,  5189, 93,  5197, 93,  5209, 93,  5227, 92,  5231, 94   
5233, 93,  5237, 93,  5261, 93,  5273, 94,  5279, 95,  5281, 94   
5297, 94,  5303, 95,  5309, 94,  5323, 93,  5329, 94,  5333, 94   
5347, 94,  5351, 95,  5381, 94,  5387, 94,  5393, 95,  5399, 95   
5407, 95,  5413, 94,  5417, 94,  5419, 95,  5431, 95,  5437, 93   
5441, 94,  5443, 94,  5449, 93,  5471, 94,  5477, 94,  5479, 95   
5483, 95,  5501, 96,  5503, 95,  5507, 94,  5519, 96,  5521, 95   
5527, 96,  5531, 95,  5557, 94,  5563, 95,  5569, 95,  5573, 95   
5581, 94,  5591, 96,  5623, 97,  5639, 96,  5641, 97,  5647, 97   
5651, 97,  5653, 97,  5657, 97,  5659, 96,  5669, 96,  5683, 98   
5689, 96,  5693, 97,  5701, 96,  5711, 96,  5717, 97,  5737, 96   
5741, 95,  5743, 97,  5749, 97,  5779, 96,  5783, 96,  5791, 97   
5801, 98,  5807, 96,  5813, 97,  5821, 97,  5827, 97,  5839, 98   
5843, 97,  5849, 96,  5851, 97,  5857, 97,  5861, 97,  5867, 97   
5869, 98,  5879, 97,  5881, 98,  5897, 97,  5903, 97,  5923, 97   
5927, 97,  5939, 98,  5953, 98,  5981, 98,  5987, 100,  6007, 98   
6011, 98,  6029, 97,  6037, 98,  6043, 99,  6047, 98,  6053, 99   
6067, 99,  6073, 99,  6079, 98,  6089, 99,  6091, 98,  6101, 98   
6113, 99,  6121, 99,  6131, 98,  6133, 97,  6143, 100,  6151, 98   
6163, 99,  6173, 99,  6197, 100, 6199, 100, 6203, 98,  6211, 100   
6217, 101, 6221, 100, 6229, 99,  6241, 100,  6247, 99, 6257, 100   
6263, 100, 6269, 100,  6271, 100, 6277, 98,  6287, 101, 6299, 101   
6301, 99, 6311, 99,  6317, 100,  6323, 100,  6329, 100, 6337, 101   
6343, 100, 6353, 100,  6359, 100,  6361, 99, 6367, 101, 6373, 100
6379, 100, 6389, 101, 6397, 101, 6421, 101, 6427, 101, 6449, 101 
 6451, 101, 6469, 100, 6473, 101, 6481, 101, 6491, 101, 6521, 101
 6529, 103, 6547, 102, 6551, 102, 6553, 101, 6561, 102, 6563, 103
 6569, 101, 6571, 102, 6577, 101, 6581, 101, 6599, 101, 6607, 101   
 
Table 1. Continue 4

6619, 101, 6637, 103, 6653, 103, 6659, 102, 6661, 102, 6673, 102
6679, 103, 6689, 102, 6691, 102,  6701, 102, 6703, 100, 6709, 102 
 6719, 102, 6733, 104, 6737, 102, 6761, 101, 6763, 102, 6779, 103 
 6781, 103, 6791, 102, 6793, 103, 6803, 102, 6823, 103, 6827, 103 
 6829, 102, 6833, 103, 6841, 101, 6857, 103, 6859, 102, 6863, 102 
 6869, 103, 6871, 105, 6883, 104, 6889, 102, 6899, 103, 6907, 103 
 6911, 104, 6917, 103, 6947, 102, 6949, 103, 6959, 105, 6961, 103 
 6967, 104, 6971, 105, 6977, 103, 6983, 103, 6991, 104, 6997, 103 
 7001, 105, 7013, 104, 7019, 104, 7027, 105, 7039, 104, 7043, 103 
 7057, 105


==> anc/dataTable2.csv <==
Table 2. Lengths n^L_q(5,3) of the [n^L_q(5,3),n^L_q(5,3)-5,5]_q3 leximatrix quasi-perfect
 Almost MDS codes,  3\leq q\leq 839

3, 11,  4, 10,  5, 11,  7, 16,  8, 17,  9, 19,  11, 22   
13, 24,  16, 28,  17, 28,  19, 31,  23, 36,  25, 37,  27, 40   
29, 43,  31, 46,  32, 46,  37, 51,  41, 55,  43, 56,  47, 60   
49, 61,  53, 66,  59, 70,  61, 73,  64, 77,  67, 79,  71, 82   
73, 84,  79, 88,  81, 88,  83, 90,  89, 96,  97, 101,  101, 104   
103, 107,  107, 109,  109, 111,  113, 112,  121, 119,  125, 123,  127, 123   
128, 124,  131, 127,  137, 130,  139, 133,  149, 142,  151, 141,  157, 146   
163, 149,  167, 150,  169, 151,  173, 156,  179, 158,  181, 159,  191, 166   
193, 166,  197, 171,  199, 172,  211, 180,  223, 185,  227, 186,  229, 188   
233, 191,  239, 195,  241, 197,  243, 198,  251, 203,  256, 205,  257, 207   
263, 208,  269, 214,  271, 213,  277, 215,  281, 218,  283, 221,  289, 226   
293, 227,  307, 232,  311, 234,  313, 236,  317, 237,  331, 245,  337, 248   
343, 253,  347, 257,  349, 255,  353, 256,  359, 260,  361, 260,  367, 265   
373, 266,  379, 274,  383, 272,  389, 275,  397, 280,  401, 282,  409, 284   
419, 292,  421, 290,  431, 297,  433, 299,  439, 301,  443, 304,  449, 309   
457, 311,  461, 311,  463, 309,  467, 314,  479, 320,  487, 324,  491, 324   
499, 328,  503, 330,  509, 334,  512, 334,  521, 339,  523, 341,  529, 344   
541, 348,  547, 349,  557, 353,  563, 360,  569, 364,  571, 362,  577, 365   
587, 371,  593, 374,  599, 375,  601, 376,  607, 376,  613, 380,  617, 384   
619, 382,  625, 385,  631, 387,  641, 393,  643, 398,  647, 396,  653, 399   
659, 402,  661, 401,  673, 407,  677, 407,  683, 411,  691, 416,  701, 417   
709, 424,  719, 427,  727, 430,  729, 430,  733, 429,  739, 431,  743, 436   
751, 439,  757, 440,  761, 443,  769, 447,  773, 450,  787, 453,  797, 458 
809, 464,  811, 464,  821, 467,  823, 468,  827, 471,  829, 473,  839, 475  


==> anc/dataTable3.csv <==
Table 3. Lengths n^IL_q(4,3) of the [n^IL_q(4,3),n^IL_q(4,3)-4,5]_q3 invleximatrix 
quasi-perfect MDS codes, 7 <= q <= 6203 and q=6217,6287,6299,6529,6563,6637,6653,6733,6871,
6959,6971,7001. The cases n^IL_q(4,3) < n^L_q(4,3) are noted in bold italic font

7, 8,  8, 7,  9, 8,  11, 9,  13, 10,  16, 10   
17, 11,  19, 10,  23, 12,  25, 11,  27, 12,  29, 13   
31, 13,  32, 12,  37, 14,  41, 14,  43, 14,  47, 15   
49, 15,  53, 16,  59, 16,  61, 17,  64, 17,  67, 17   
71, 17,  73, 18,  79, 19,  81, 19,  83, 19,  89, 19   
97, 21,  101, 20,  103, 21,  107, 21,  109, 21,  113, 23   
121, 22,  125, 22,  127, 23,  128, 23,  131, 22,  137, 23   
139, 23,  149, 24,  151, 24,  157, 24,  163, 25,  167, 25   
169, 24,  173, 26,  179, 26,  181, 25,  191, 27,  193, 26   
197, 28,  199, 26,  211, 28,  223, 28,  227, 29,  229, 29   
233, 28,  239, 29,  241, 29,  243, 29,  251, 30,  256, 29   
257, 30,  263, 31,  269, 30,  271, 30,  277, 31,  281, 30   
283, 31,  289, 31,  293, 32,  307, 31,  311, 32,  313, 32   
317, 32,  331, 32,  337, 32,  343, 34,  347, 33,  349, 34   
353, 34,  359, 34,  361, 34,  367, 34,  373, 35,  379, 35   
383, 35,  389, 35,  397, 35,  401, 35,  409, 36,  419, 36   
421, 36,  431, 36,  433, 37,  439, 37,  443, 37,  449, 37   
457, 37,  461, 36,  463, 38,  467, 38,  479, 37,  487, 38   
491, 38,  499, 38,  503, 37,  509, 39,  512, 39,  521, 40   
523, 39,  529, 40,  541, 40,  547, 40,  557, 40,  563, 40   
569, 41,  571, 40,  577, 41,  587, 40,  593, 41,  599, 41   
601, 42,  607, 43,  613, 43,  617, 41,  619, 42,  625, 41   
631, 42,  641, 43,  643, 42,  647, 42,  653, 43,  659, 43   
661, 43,  673, 42,  677, 44,  683, 43,  691, 45,  701, 43   
709, 43,  719, 44,  727, 44,  729, 44,  733, 45,  739, 44   
743, 46,  751, 44,  757, 45,  761, 45,  769, 45,  773, 44   
787, 45,  797, 46,  809, 47,  811, 47,  821, 46,  823, 48   
827, 47,  829, 47,  839, 47,  841, 46,  853, 48,  857, 48   
859, 48,  863, 48,  877, 48,  881, 49,  883, 48,  887, 48   
907, 49,  911, 48,  919, 48,  929, 49,  937, 49,  941, 49   
947, 50,  953, 49,  961, 50,  967, 49,  971, 49,  977, 50   
983, 50,  991, 50,  997, 50,  1009, 51,  1013, 50,  1019, 50   
1021, 51,  1024, 50,  1031, 51,  1033, 51,  1039, 52,  1049, 51   
1051, 51,  1061, 51,  1063, 52,  1069, 51,  1087, 52,  1091, 52   
1093, 52,  1097, 52,  1103, 52,  1109, 52,  1117, 53,  1123, 52   
1129, 52,  1151, 52,  1153, 54,  1163, 53,  1171, 53,  1181, 53   
1187, 53,  1193, 54,  1201, 54,  1213, 54,  1217, 54,  1223, 54 
 
Table 3. Continue 1 

1229, 54,  1231, 53,  1237, 54,  1249, 54,  1259, 55,  1277, 54   
1279, 55,  1283, 55,  1289, 54,  1291, 56,  1297, 57,  1301, 55   
1303, 55,  1307, 56,  1319, 55,  1321, 57,  1327, 56,  1331, 56   
1361, 56,  1367, 56,  1369, 56,  1373, 58,  1381, 57,  1399, 56   
1409, 56,  1423, 57,  1427, 59,  1429, 58,  1433, 57,  1439, 57   
1447, 58,  1451, 58,  1453, 58,  1459, 58,  1471, 59,  1481, 59   
1483, 59,  1487, 59,  1489, 59,  1493, 58,  1499, 59,  1511, 60   
1523, 59,  1531, 59,  1543, 60,  1549, 58,  1553, 59,  1559, 60   
1567, 60,  1571, 60,  1579, 60,  1583, 59,  1597, 60,  1601, 60   
1607, 60,  1609, 59,  1613, 60,  1619, 61,  1621, 60,  1627, 61   
1637, 60,  1657, 61,  1663, 60,  1667, 60,  1669, 61,  1681, 61   
1693, 60,  1697, 61,  1699, 61,  1709, 62,  1721, 63,  1723, 62   
1733, 62,  1741, 62,  1747, 63,  1753, 62,  1759, 63,  1777, 62   
1783, 62,  1787, 62,  1789, 62,  1801, 63,  1811, 64,  1823, 63   
1831, 63,  1847, 63,  1849, 63,  1861, 63,  1867, 64,  1871, 63   
1873, 63,  1877, 64,  1879, 63,  1889, 63,  1901, 64,  1907, 64   
1913, 64,  1931, 64,  1933, 65,  1949, 64,  1951, 64,  1973, 64   
1979, 64,  1987, 66,  1993, 66,  1997, 65,  1999, 66,  2003, 66   
2011, 65,  2017, 66,  2027, 67,  2029, 66,  2039, 66,  2048, 67   
2053, 66,  2063, 67,  2069, 65,  2081, 66,  2083, 66,  2087, 66   
2089, 66,  2099, 67,  2111, 66,  2113, 66,  2129, 67,  2131, 68   
2137, 66,  2141, 68,  2143, 67,  2153, 67,  2161, 66,  2179, 68   
2187, 68,  2197, 66,  2203, 68,  2207, 67,  2209, 69,  2213, 67   
2221, 69,  2237, 68,  2239, 69,  2243, 68,  2251, 68,  2267, 67   
2269, 68,  2273, 68,  2281, 70,  2287, 69,  2293, 68,  2297, 69   
2309, 70,  2311, 69,  2333, 69,  2339, 68,  2341, 70,  2347, 70   
2351, 68,  2357, 70,  2371, 69,  2377, 70,  2381, 69,  2383, 70   
2389, 70,  2393, 70,  2399, 69,  2401, 70,  2411, 71,  2417, 71   
2423, 70,  2437, 70,  2441, 70,  2447, 71,  2459, 71,  2467, 71   
2473, 70,  2477, 70,  2503, 70,  2521, 72,  2531, 72,  2539, 72   
2543, 72,  2549, 71,  2551, 71,  2557, 72,  2579, 73,  2591, 72   
2593, 71,  2609, 72,  2617, 71,  2621, 71,  2633, 72,  2647, 74   
2657, 73,  2659, 74,  2663, 72,  2671, 73,  2677, 73,  2683, 73   
2687, 72,  2689, 73,  2693, 73,  2699, 72,  2707, 73,  2711, 74   
2713, 73,  2719, 73,  2729, 74,  2731, 73,  2741, 73,  2749, 74   
2753, 73,  2767, 74,  2777, 73,  2789, 74,  2791, 72,  2797, 74   
2801, 74,  2803, 73,  2809, 74,  2819, 73,  2833, 75,  2837, 76   
 
Table 3. Continue 2 

2843, 76,  2851, 74,  2857, 74,  2861, 73,  2879, 75,  2887, 75   
2897, 75,  2903, 75,  2909, 76,  2917, 76,  2927, 74,  2939, 75   
2953, 76,  2957, 75,  2963, 76,  2969, 75,  2971, 76,  2999, 76   
3001, 76,  3011, 76,  3019, 78,  3023, 77,  3037, 76,  3041, 77   
3049, 76,  3061, 76,  3067, 77,  3079, 77,  3083, 76,  3089, 77   
3109, 77,  3119, 76,  3121, 77,  3125, 76,  3137, 78,  3163, 77   
3167, 77,  3169, 79,  3181, 78,  3187, 77,  3191, 77,  3203, 77   
3209, 77,  3217, 78,  3221, 80,  3229, 78,  3251, 78,  3253, 78   
3257, 78,  3259, 78,  3271, 79,  3299, 79,  3301, 79,  3307, 80   
3313, 79,  3319, 80,  3323, 79,  3329, 79,  3331, 78,  3343, 80   
3347, 78,  3359, 81,  3361, 79,  3371, 81,  3373, 79,  3389, 80   
3391, 79,  3407, 80,  3413, 81,  3433, 80,  3449, 80,  3457, 81   
3461, 80,  3463, 80,  3467, 80,  3469, 80,  3481, 79,  3491, 80   
3499, 80,  3511, 81,  3517, 80,  3527, 81,  3529, 81,  3533, 82   
3539, 82,  3541, 80,  3547, 81,  3557, 81,  3559, 82,  3571, 80   
3581, 80,  3583, 81,  3593, 81,  3607, 81,  3613, 79,  3617, 81   
3623, 82,  3631, 82,  3637, 81,  3643, 83,  3659, 82,  3671, 81   
3673, 81,  3677, 82,  3691, 83,  3697, 82,  3701, 83,  3709, 82   
3719, 82,  3721, 83,  3727, 82,  3733, 83,  3739, 84,  3761, 82   
3767, 83,  3769, 83,  3779, 82,  3793, 83,  3797, 84,  3803, 83   
3821, 82,  3823, 83,  3833, 82,  3847, 83,  3851, 84,  3853, 83   
3863, 84,  3877, 83,  3881, 84,  3889, 83,  3907, 85,  3911, 83   
3917, 83,  3919, 84,  3923, 85,  3929, 84,  3931, 85,  3943, 84   
3947, 84,  3967, 84,  3989, 85,  4001, 86,  4003, 83,  4007, 84   
4013, 85,  4019, 85,  4021, 84,  4027, 84,  4049, 83,  4051, 84   
4057, 85,  4073, 85,  4079, 85,  4091, 85,  4093, 85,  4096, 85   
4099, 85,  4111, 85,  4127, 85,  4129, 85,  4133, 86,  4139, 85   
4153, 85,  4157, 86,  4159, 86,  4177, 86,  4201, 85,  4211, 85   
4217, 87,  4219, 87,  4229, 86,  4231, 86,  4241, 87,  4243, 87   
4253, 87,  4259, 87,  4261, 87,  4271, 88,  4273, 86,  4283, 86   
4289, 87,  4297, 87,  4327, 87,  4337, 87,  4339, 88,  4349, 87    
4357, 87,  4363, 87,  4373, 88,  4391, 87,  4397, 88,  4409, 88   
4421, 88,  4423, 88,  4441, 89,  4447, 88,  4451, 88,  4457, 87   
4463, 89,  4481, 89,  4483, 89,  4489, 89,  4493, 88,  4507, 88   
4513, 89,  4517, 88,  4519, 89,  4523, 89,  4547, 89,  4549, 89   
 
Table 3. Continue 3 

4561, 90,  4567, 90,  4583, 89,  4591, 88,  4597, 89,  4603, 88   
4621, 88,  4637, 88,  4639, 89,  4643, 89,  4649, 90,  4651, 90   
4657, 90,  4663, 89,  4673, 90,  4679, 90,  4691, 89,  4703, 90   
4721, 90,  4723, 91,  4729, 89,  4733, 89,  4751, 90,  4759, 90   
4783, 90,  4787, 90,  4789, 90,  4793, 90,  4799, 91,  4801, 89   
4813, 91,  4817, 91,  4831, 90,  4861, 89,  4871, 92,  4877, 92   
4889, 92,  4903, 92,  4909, 90,  4913, 92,  4919, 92,  4931, 90   
4933, 92,  4937, 91,  4943, 91,  4951, 91,  4957, 91,  4967, 91   
4969, 91,  4973, 90,  4987, 91,  4993, 93,  4999, 92,  5003, 91   
5009, 92,  5011, 92,  5021, 92,  5023, 91,  5039, 91,  5041, 92   
5051, 93,  5059, 93,  5077, 93,  5081, 94,  5087, 92,  5099, 93   
5101, 94,  5107, 93,  5113, 93,  5119, 93,  5147, 95,  5153, 94   
5167, 92,  5171, 93,  5179, 93,  5189, 93,  5197, 94,  5209, 92   
5227, 93,  5231, 93,  5233, 94,  5237, 94,  5261, 93,  5273, 93   
5279, 94,  5281, 93,  5297, 93,  5303, 94,  5309, 93,  5323, 94   
5329, 94,  5333, 93,  5347, 95,  5351, 94,  5381, 95,  5387, 93   
5393, 95,  5399, 95,  5407, 94,  5413, 95,  5417, 95,  5419, 95   
5431, 94,  5437, 96,  5441, 94,  5443, 93,  5449, 95,  5471, 95   
5477, 95,  5479, 97,  5483, 96,  5501, 95,  5503, 96,  5507, 94   
5519, 96,  5521, 96,  5527, 95,  5531, 96,  5557, 96,  5563, 96   
5569, 95,  5573, 96,  5581, 97,  5591, 96,  5623, 95,  5639, 95   
5641, 96,  5647, 96,  5651, 95,  5653, 96,  5657, 95,  5659, 96   
5669, 95,  5683, 96,  5689, 96,  5693, 97,  5701, 96,  5711, 96   
5717, 98,  5737, 96,  5741, 97,  5743, 95,  5749, 98,  5779, 97   
5783, 97,  5791, 96,  5801, 99,  5807, 97,  5813, 96,  5821, 97   
5827, 98,  5839, 96,  5843, 98,  5849, 96,  5851, 97,  5857, 97   
5861, 97,  5867, 98,  5869, 98,  5879, 99,  5881, 97,  5897, 97   
5903, 98,  5923, 98,  5927, 97,  5939, 97,  5953, 98,  5981, 97   
5987, 98,  6007, 99,  6011, 99,  6029, 98,  6037, 98,  6043, 99
6047, 98,  6053, 98,  6067, 99,  6073, 100, 6079, 98,  6089, 100 
6091, 97,  6101, 99,  6113, 99,  6121, 99,  6131, 99,  6133, 98 
6143, 98,  6151, 99,  6163, 100, 6173, 98,  6197, 99,  6199, 100 
6203, 100 
6217, 99,  6287, 100,  6299, 100, 6529, 100, 6563, 100,6637, 102 
6653, 103, 6733, 102, 6871, 103, 6959, 103, 6971, 102, 7001, 104


==> anc/dataTable4.csv <==
Table 4. Lengths n_q(4,3) of the shortest known [n_q(4,3),n_q(4,3)-4]_q3 codes, 2<=q<=7057. The cases n_q(4,3,5)=n_q(4,3)+j are noted by the superscript "+j$". For the rest of q we have  n_q(4,3,5)=n_q(4,3). The improvements of code distance up to d=5 in comparison with [19, Tab. 1] are noted in bold italic font. For q=841 the complete 42-arc of [32] is used. The cases \ell_q(4,3)=n_q(4,3) are noted by the subscript "." 
 
2, 5,  3, 5,  4, 5,  5, 6,  7, 7+1,  8, 7   
9, 7+1,  11, 8,  13, 8,  16, 9,  17, 9,  19, 9   
23, 10,  25, 11,  27, 11,  29, 11,  31, 11+1,  32, 12   
37, 12,  41, 13,  43, 13,  47, 14,  49, 14,  53, 15   
59, 15,  61, 15+1,  64, 16,  67, 16,  71, 16,  73, 16+1   
79, 17,  81, 17+1,  83, 17+1,  89, 18,  97, 19,  101, 19   
103, 19,  107, 19,  109, 20,  113, 20,  121, 21,  125, 21   
127, 21,  128, 20+1,  131, 21,  137, 22,  139, 22,  149, 22   
151, 22,  157, 23,  163, 23,  167, 24,  169, 24,  173, 24   
179, 24,  181, 24+1,  191, 25,  193, 25,  197, 25,  199, 25   
211, 26,  223, 27,  227, 27,  229, 27,  233, 27,  239, 27   
241, 28,  243, 28,  251, 28,  256, 28,  257, 28,  263, 28   
269, 29,  271, 29,  277, 29,  281, 29,  283, 29,  289, 29+1
293, 29+1,  307, 30,  311, 30+1,  313, 30+1,  317, 30+1,  331, 31   
337, 31+1,  343, 31+1,  347, 32,  349, 32,  353, 32,  359, 32   
361, 32+1,  367, 32+1,  373, 33,  379, 33,  383, 33,  389, 33+1   
397, 34,  401, 34,  409, 34,  419, 34+1,  421, 34,  431, 35   
433, 35,  439, 35,  443, 35,  449, 35,  457, 35+1,  461, 36   
463, 36,  467, 36,  479, 36,  487, 36,  491, 36+1,  499, 37   
503, 37,  509, 37,  512, 36+1,  521, 37,  523, 38,  529, 38   
541, 38,  547, 38,  557, 39,  563, 39,  569, 39,  571, 39   
577, 39,  587, 39,  593, 39,  599, 40,  601, 40,  607, 40   
613, 40,  617, 40,  619, 40,  625, 41,  631, 41,  641, 41   
643, 41,  647, 41,  653, 41,  659, 41,  661, 41,  673, 41   
677, 42,  683, 42,  691, 42,  701, 42,  709, 43,  719, 43   
727, 42,  729, 40+3,  733, 43,  739, 43,  743, 43,  751, 43   
757, 43,  761, 43,  769, 44,  773, 44,  787, 44,  797, 45   
809, 45,  811, 45,  821, 45,  823, 45,  827, 45,  829, 45   
839, 45+1,  841, 42,  853, 45,  857, 46,  859, 46,  863, 46   
877, 46,  881, 46,  883, 46,  887, 46,  907, 47,  911, 47   
919, 47,  929, 47,  937, 47,  941, 48,  947, 48,  953, 48   
961, 48,  967, 48,  971, 48,  977, 48,  983, 48,  991, 48   
997, 48,  1009, 49,  1013, 49,  1019, 49,  1021, 49,  1024, 49   
1031, 49,  1033, 49,  1039, 49,  1049, 50,  1051, 49,  1061, 50   
1063, 49,  1069, 50,  1087, 50,  1091, 50,  1093, 50,  1097, 50   
 
Table 4. Continue 1 
 
1103, 50,  1109, 51,  1117, 51,  1123, 51,  1129, 51,  1151, 51   
1153, 51,  1163, 51,  1171, 52,  1181, 52,  1187, 52,  1193, 52   
1201, 52,  1213, 52,  1217, 52,  1223, 52,  1229, 53,  1231, 53   
1237, 53,  1249, 52,  1259, 53,  1277, 53,  1279, 53,  1283, 53   
1289, 54,  1291, 54,  1297, 54,  1301, 54,  1303, 54,  1307, 54   
1319, 54,  1321, 54+1,1327, 55,  1331, 48+7,1361, 54,  1367, 54   
1369, 55,  1373, 55,  1381, 55,  1399, 55,  1409, 55,  1423, 55   
1427, 56,  1429, 56,  1433, 56,  1439, 56,  1447, 56,  1451, 56   
1453, 56,  1459, 56,  1471, 56,  1481, 57,  1483, 57,  1487, 57   
1489, 57,  1493, 57,  1499, 57,  1511, 57,  1523, 57+1,1531, 57   
1543, 57,  1549, 57,  1553, 58,  1559, 58,  1567, 57,  1571, 58   
1579, 58,  1583, 58,  1597, 58,  1601, 58,  1607, 58,  1609, 58   
1613, 58,  1619, 59,  1621, 59,  1627, 58,  1637, 58,  1657, 58   
1663, 59+1,1667, 59,  1669, 59,  1681, 59,  1693, 60,  1697, 59   
1699, 59,  1709, 60,  1721, 60,  1723, 60,  1733, 60+1,1741, 60   
1747, 60,  1753, 60,  1759, 60,  1777, 61,  1783, 61,  1787, 60   
1789, 61,  1801, 61,  1811, 61,  1823, 61,  1831, 61,  1847, 61   
1849, 62,  1861, 61,  1867, 61,  1871, 62,  1873, 62,  1877, 61   
1879, 62,  1889, 62,  1901, 62,  1907, 62,  1913, 62,  1931, 62   
1933, 63,  1949, 63,  1951, 63,  1973, 63,  1979, 63,  1987, 64   
1993, 64,  1997, 63,  1999, 63,  2003, 63,  2011, 63,  2017, 63   
2027, 63,  2029, 64,  2039, 64,  2048, 64,  2053, 64,  2063, 64   
2069, 64,  2081, 65,  2083, 65,  2087, 64,  2089, 64,  2099, 65   
2111, 65,  2113, 65,  2129, 65,  2131, 65,  2137, 66,  2141, 65   
2143, 65,  2153, 65,  2161, 65,  2179, 66,  2187, 66,2197,56+10   
2203, 66,  2207, 66,  2209, 66,  2213, 66,  2221, 65,  2237, 67   
2239, 66,  2243, 67,  2251, 66,  2267, 66,  2269, 67,  2273, 66   
2281, 66,  2287, 66,  2293, 67,  2297, 67,  2309, 67,  2311, 68   
2333, 67,  2339, 68,  2341, 67,  2347, 68,  2351, 68,  2357, 68   
2371, 68,  2377, 68,  2381, 68,  2383, 68,  2389, 68,  2393, 68   
2399, 69,  2401, 68,  2411, 68,  2417, 69,  2423, 68,  2437, 69   
2441, 68,  2447, 68,  2459, 69,  2467, 69,  2473, 69,  2477, 69   
2503, 69,  2521, 70,  2531, 69,  2539, 70,  2543, 70,  2549, 69   
2551, 70,  2557, 70,  2579, 70,  2591, 70,  2593, 69,  2609, 70   
2617, 71,  2621, 70,  2633, 70,  2647, 70,  2657, 70,  2659, 70 
2663, 70,  2671, 70,  2677, 71,  2683, 71,  2687, 71,  2689, 71   
 
Table 4. Continue 2 
   
2693, 71,  2699, 72,  2707, 72,  2711, 71,  2713, 71,  2719, 71   
2729, 71,  2731, 71,  2741, 72,  2749, 72,  2753, 71,  2767, 72   
2777, 72,  2789, 72,  2791, 72,  2797, 73,  2801, 72,  2803, 72   
2809, 73,  2819, 73,  2833, 73,  2837, 73,  2843, 73,  2851, 72   
2857, 72,  2861, 73,  2879, 72,  2887, 72,  2897, 73,  2903, 73   
2909, 74,  2917, 73,  2927, 74,  2939, 73,  2953, 73,  2957, 73   
2963, 74,  2969, 74,  2971, 74,  2999, 74,  3001, 73,  3011, 75   
3019, 75,  3023, 75,  3037, 74,  3041, 74,  3049, 75,  3061, 75   
3067, 74,  3079, 75,  3083, 74,  3089, 75,  3109, 75,  3119, 75   
3121, 76,  3125, 76,  3137, 75,  3163, 76,  3167, 75,  3169, 75   
3181, 75,  3187, 75,  3191, 75,  3203, 76,  3209, 76,  3217, 77   
3221, 75,  3229, 76,  3251, 76,  3253, 77,  3257, 76,  3259, 77   
3271, 76,  3299, 77,  3301, 76,  3307, 77,  3313, 78,  3319, 77   
3323, 77,  3329, 77,  3331, 78,  3343, 77,  3347, 78,  3359, 78   
3361, 77,  3371, 78,  3373, 77,  3389, 78,  3391, 77,  3407, 77   
3413, 78,  3433, 78,  3449, 77,  3457, 78,  3461, 79,  3463, 78   
3467, 78,  3469, 78,  3481, 79,  3491, 78,  3499, 78,  3511, 78   
3517, 79,  3527, 79,  3529, 78,  3533, 79,  3539, 80,  3541, 79   
3547, 79,  3557, 79,  3559, 80,  3571, 79,  3581, 79,  3583, 79   
3593, 80,  3607, 79,  3613, 79,  3617, 80,  3623, 80,  3631, 80   
3637, 79,  3643, 80,  3659, 80,  3671, 80,  3673, 80,  3677, 81   
3691, 80,  3697, 80,  3701, 81,  3709, 80,  3719, 80,  3721, 81   
3727, 81,  3733, 80,  3739, 80,  3761, 81,  3767, 80,  3769, 80   
3779, 81,  3793, 81,  3797, 81,  3803, 81,  3821, 82,  3823, 80   
3833, 82,  3847, 81,  3851, 82,  3853, 82,  3863, 82,  3877, 82   
3881, 82,  3889, 81,  3907, 83,  3911, 83,  3917, 82,  3919, 83   
3923, 82,  3929, 83,  3931, 83,  3943, 82,  3947, 82,  3967, 83   
3989, 83,  4001, 83,  4003, 83,  4007, 83,  4013, 83,  4019, 83   
4021, 83,  4027, 83,  4049, 83,  4051, 83,  4057, 83,  4073, 83   
4079, 84,  4091, 83,  4093, 83,  4096,68+16,4099, 84,  4111, 84   
4127, 83,  4129, 84,  4133, 83,  4139, 84,  4153, 84,  4157, 84   
4159, 84,  4177, 84,  4201, 84,  4211, 85,  4217, 85,  4219, 85   
4229, 84,  4231, 85,  4241, 85,  4243, 85,  4253, 85,  4259, 85   
4261, 85,  4271, 85,  4273, 85,  4283, 86,  4289, 86,  4297, 85   
4327, 86,  4337, 85,  4339, 85,  4349, 85,  4357, 86,  4363, 86   
4373, 86,  4391, 87,  4397, 87,  4409, 87,  4421, 85,  4423, 87   
4441, 86,  4447, 86,  4451, 86,  4457, 87,  4463, 88,  4481, 87   
4483, 88,  4489, 87,  4493, 88,  4507, 88,  4513, 88,  4517, 88  
 
Table 4. Continue 3 
  
4519, 89,  4523, 89,  4547, 88,  4549, 89,  4561, 89,  4567, 89   
4583, 89,  4591, 88,  4597, 89,  4603, 88,  4621, 88,  4637, 88   
4639, 89,  4643, 89,  4649, 89,  4651, 89,  4657, 90,  4663, 89   
4673, 90,  4679, 88,  4691, 89,  4703, 89,  4721, 90,  4723, 90   
4729, 89,  4733, 89,  4751, 90,  4759, 90,  4783, 90,  4787, 89   
4789, 89,  4793, 89,  4799, 91,  4801, 89,  4813, 91,  4817, 89   
4831, 90,  4861, 89,  4871, 90,  4877, 90,  4889, 90,  4903, 91   
4909, 90,  4913, 89,  4919, 90,  4931, 90,  4933, 91,  4937, 90   
4943, 91,  4951, 91,  4957, 90,  4967, 91,  4969, 91,  4973, 90   
4987, 90,  4993, 92,  4999, 92,  5003, 91,  5009, 92,  5011, 92   
5021, 91,  5023, 91,  5039, 91,  5041, 91,  5051, 91,  5059, 92   
5077, 91,  5081, 92,  5087, 92,  5099, 93,  5101, 92,  5107, 93   
5113, 93,  5119, 91,  5147, 92,  5153, 93,  5167, 92,  5171, 93   
5179, 93,  5189, 93,  5197, 93,  5209, 92,  5227, 92,  5231, 93   
5233, 93,  5237, 93,  5261, 93,  5273, 93,  5279, 94,  5281, 93   
5297, 93,  5303, 94,  5309, 93,  5323, 93,  5329, 94,  5333, 93   
5347, 94,  5351, 94,  5381, 94,  5387, 93,  5393, 95,  5399, 95   
5407, 94,  5413, 94,  5417, 94,  5419, 95,  5431, 94,  5437, 93   
5441, 94,  5443, 93,  5449, 93,  5471, 94,  5477, 94,  5479, 95   
5483, 95,  5501, 95,  5503, 95,  5507, 94,  5519, 96,  5521, 95   
5527, 95,  5531, 95,  5557, 94,  5563, 95,  5569, 95,  5573, 95   
5581, 94,  5591, 96,  5623, 95,  5639, 95,  5641, 96,  5647, 96   
5651, 95,  5653, 96,  5657, 95,  5659, 96,  5669, 95,  5683, 96   
5689, 96,  5693, 97,  5701, 96,  5711, 96,  5717, 97,  5737, 96   
5741, 95,  5743, 95,  5749, 97,  5779, 96,  5783, 96,  5791, 96   
5801, 94,  5807, 96,  5813, 96,  5821, 97,  5827, 97,  5839, 96   
5843, 97,  5849, 96,  5851, 97,  5857, 97,  5861, 97,  5867, 97   
5869, 98,  5879, 97,  5881, 97,  5897, 97,  5903, 97,  5923, 97   
5927, 97,  5939, 97,  5953, 98,  5981, 97,  5987, 98,  6007, 98   
6011, 98,  6029, 97,  6037, 98,  6043, 99,  6047, 98,  6053, 98   
6067, 99,  6073, 99,  6079, 98,  6089, 99,  6091, 97,  6101, 98   
6113, 99,  6121, 99,  6131, 98,  6133, 97,  6143, 98,  6151, 98   
6163, 99,  6173, 99,  6197, 100,  6199, 100,  6203, 98,  6211, 100   
6217, 99,  6221, 100,  6229, 99,  6241, 100,  6247, 99,  6257, 100   
6263, 100, 6269, 100,  6271, 100,  6277, 98,  6287, 100,  6299, 100   
6301, 99,  6311, 99,  6317, 100,  6323, 100,  6329, 100,  6337, 101   
6343, 100, 6353, 100,  6359, 100,  6361, 99,  6367, 101,  6373, 100   
6379, 100, 6389, 101,  6397, 101,  6421, 101,  6427, 101,  6449, 101   
6451, 101, 6469, 100,  6473, 101,  6481, 101,  6491, 101,  6521, 101   
6529, 100, 6547, 102,  6551, 102,  6553, 101,  6561, 102,  6563, 100   
6569, 101, 6571, 102,  6577, 101,  6581, 101,  6599, 101,  6607, 101   
 
Table 4. Continue 4

 6619, 101,  6637, 102,  6653, 102,  6659, 102,  6661, 102,  6673, 102
 6679, 103,  6689, 102,  6691, 102,  6701, 102,  6703, 100,  6709, 102
 6719, 102,  6733, 102,  6737, 102,  6761, 101,  6763, 102,  6779, 103
 6781, 103,  6791, 102,  6793, 103,  6803, 102,  6823, 103,  6827, 103
 6829, 102,  6833, 103,  6841, 101,  6857, 103,  6859, 102,  6863, 102
 6869, 103,  6871, 103,  6883, 104,  6889, 102,  6899, 103,  6907, 103
 6911, 104,  6917, 103,  6947, 102,  6949, 103,  6959, 103,  6961, 103
 6967, 104,  6971, 102,  6977, 103,  6983, 103,  6991, 104,  6997, 103
 7001, 104,  7013, 104,  7019, 104,  7027, 105,  7039, 104,  7043, 103
 7057, 105
  
  


==> anc/dataTable5.csv <==
Table 5. Lengths n_q(5,3)$ of the shortest known n_q(5,3),n_q(5,3)-5]_q3 codes  
obtained by the leximatrix and Rand-Greedy algorithms;  n_q(5,3)=min{n^L_q(5,3),n^G_q(5,3)} for  3 <= q <= 401; 
 n_q(5,3)=n_q(5,3,5)=n^L_q(5,3) for 401 < q <= 839.  The improvements of code length in comparison with [20, Tab. 2] are noted in bold italic font. The cases \ell_q(5,3)=n_q(5,3) are noted by the subscript "."
  
3, 8,  4, 9,  5, 10,  7, 13,  8, 14,  9, 16,  11, 18   
13, 21,  16, 24,  17, 25,  19, 27,  23, 32,  25, 34,  27, 36   
29, 38,  31, 40,  32, 41,  37, 47,  41, 51,  43, 52,  47, 56   
49, 58,  53, 61,  59, 67,  61, 68,  64, 71,  67, 73,  71, 76   
73, 78,  79, 83,  81, 85,  83, 85,  89, 90,  97, 96,  101, 99   
103, 100,  107, 103,  109, 104,  113, 108,  121, 113,  125, 116,  127, 117   
128, 119,  131, 119,  137, 123,  139, 125,  149, 131,  151, 132,  157, 136   
163, 140,  167, 142,  169, 145,  173, 146,  179, 150,  181, 151,  191, 157   
193, 158,  197, 161,  199, 162,  211, 169,  223, 177,  227, 179,  229, 180   
233, 183,  239, 185,  241, 188,  243, 188,  251, 193,  256, 195,  257, 197   
263, 200,  269, 203,  271, 204,  277, 208,  281, 209,  283, 211,  289, 213   
293, 216,  307, 224,  311, 226,  313, 227,  317, 230,  331, 237,  337, 240   
343, 243,  347, 245,  349, 245,  353, 248,  359, 251,  361, 254,  367, 256   
373, 261,  379, 262,  383, 264,  389, 267,  397, 273,  401, 274,  409, 284   
419, 292,  421, 290,  431, 297,  433, 299,  439, 301,  443, 304,  449, 309   
457, 311,  461, 311,  463, 309,  467, 314,  479, 320,  487, 324,  491, 324   
499, 328,  503, 330,  509, 334,  512, 334,  521, 339,  523, 341,  529, 344   
541, 348,  547, 349,  557, 353,  563, 360,  569, 364,  571, 362,  577, 365   
587, 371,  593, 374,  599, 375,  601, 376,  607, 376,  613, 380,  617, 384   
619, 382,  625, 385,  631, 387,  641, 393,  643, 398,  647, 396,  653, 399   
659, 402,  661, 401,  673, 407,  677, 407,  683, 411,  691, 416,  701, 417   
709, 424,  719, 427,  727, 430,  729, 430,  733, 429,  739, 431,  743, 436   
751, 439,  757, 440,  761, 443,  769, 447,  773, 450,  787, 453,  797, 458 
809, 464,  811, 464,  821, 467,  823, 468,  827, 471,  829, 473,  839, 475    

